Multithreaded Input-Sensitive Profiling

Input-sensitive profiling is a recent performance analysis technique that makes it possible to estimate the empirical cost function of individual routines of a program, helping developers understand how performance scales to larger inputs and pinpoint asymptotic bottlenecks in the code. A current limitation of input-sensitive profilers is that they specifically target sequential computations, ignoring any communication between threads. In this paper we show how to overcome this limitation, extending the range of applicability of the original approach to multithreaded applications and to applications that operate on I/O streams. We develop new metrics for automatically estimating the size of the input given to each routine activation, addressing input produced by non-deterministic memory stores performed by other threads as well as by the OS kernel (e.g., in response to I/O or network operations). We provide real case studies, showing that our extension allows it to characterize the behavior of complex applications more precisely than previous approaches. An extensive experimental investigation on a variety of benchmark suites (including the SPEC OMP2012 and the PARSEC benchmarks) shows that our Valgrind-based input-sensitive profiler incurs an overhead comparable to other prominent heavyweight analysis tools, while collecting significantly more performance points from each profiling session and correctly characterizing both thread-induced and external input.

==> script.sh <==
#!/bin/bash

#prepare the DVI file:
#latex book.tex
#bibtex book.tex
#latex book.tex

#render the high resolution PDF from the DVI file:
export bookDVI=paper.dvi
export bookPDF=paper.pdf

#MANDRAKE 9.1:
#export DVIPS=dvips -j0 -Ppdf -Pdownload35 -G0 -t letter -D 1200 -Z -mode ljfzzz
export DVIPS="dvips -j0 -Pdownload35 -G0 -t letter -D 1200 -Z -mode ljfzzz"

#REDHAT 9 (ar-std-urw-kb.map,ar-ext-urw-kb.map : assume K Berry names - Kluwer however uses 'Dvipsone' names):
# Note: there is a bug in the font mapping on Redhat9 (mtsupp-std-urw-urw.map contains Nimbus...):
#       however, it works fine on Mandrake.
#DVIPS=dvips -j0 -Ppdf -u ps2pk.map -G0 -t letter -D 1200 -Z -mode ljfzzz

#SuSe:
# ... seems to be similar to Redhat9 ...

#Notes:
# -j0 -G0: tells dvips to embed the fonts 100%
# -Pdownload35 or -u ps2pk.map: configuration of PostScript Type 1 fonts
# - Dvipsone Names: they have to be activated in the style file of the publisher

${DVIPS} ${bookDVI} -o - | gs -q -dNOPAUSE -dBATCH \
	-sDEVICE=pdfwrite -dPDFSETTINGS=/prepress\
	-dCompatibilityLevel=1.3 \
	-dCompressPages=true -dUseFlateCompression=false \
	-dSubsetFonts=true -dEmbedAllFonts=true \
	-dProcessColorModel=/DeviceGray \
	-dDetectBlends=true -dOptimize=true \
	-dDownsampleColorImages=true -dColorImageResolution=1200 \
	-dColorImageDownsampleType=/Average -dColorImageFilter=/FlateEncode \
	-dAutoFilterColorImages=false -dAntiAliasColorImages=false \
	-dColorImageDownsampleThreshold=1.50000 \
	-dDownsampleGrayImages=true -dGrayImageResolution=1200 \
	-dGrayImageDownsampleType=/Average -dGrayImageFilter=/FlateEncode \
	-dAutoFilterGrayImages=false -dAntiAliasGrayImages=false \
	-dGrayImageDownsampleThreshold=1.50000 \
	-dDownsampleMonoImages=true -dMonoImageResolution=1200 \
	-dMonoImageDownsampleType=/Average -dMonoImageFilter=/FlateEncode \
	-dAutoFilterMonoImages=false -dAntiAliasMonoImages=false \
	-dMonoImageDownsampleThreshold=1.50000 \
	-sOutputFile=${bookPDF} \
	-c save pop -

#now you should find the PDF in the local directory.
